Exact Closed-Form Feedforward Inversion for Dual-Bridge Series Resonant DC/DC Converter via State-Plane Analysis

This paper derives exact closed-form feedforward inversion maps for the dual-bridge series resonant converter (DB SRC) using state-plane trajectory analysis. The converter employs four modulation variables: primary duty cycle $d$, secondary shorting time $s$, phase shift $\beta$, and switching frequency $\omega$. While the established first harmonic approximation (FHA) provides frequency-independent inversion, the exact state-plane approach yields frequency-dependent inversion model that is proven algebraically identical to FHA at resonance frequency. For practical above-resonance operation, the exact inversions eliminate the commutation angle errors inherent in the FHA-based feedforward. The resulting controller architecture mirrors the parallel nonlinear compensation structure of the FHA-based design, with feedforward maps now operating on resonant-time quantities that naturally couple commutation and frequency control. All results are expressed in closed form suitable for real-time implementation.

==> anc/plot_q_comparison.py <==
"""
Plot the aggregated quantity q(G) for exact state-plane inversion vs FHA.
q = d for buck (d<pi), q = s+pi for boost (d=pi).
Compare across Fn = 1.0, 1.1, 1.2, 1.5, 2.0 with FHA (frequency-independent).
"""
import numpy as np
import matplotlib.pyplot as plt


def q_exact(G, Fn, sig_star=0.1, del_star=0.0):
    """Compute q from exact inversion."""
    Theta = np.pi / Fn
    sh_s = sig_star / Fn
    sh_d = del_star / Fn

    # Try buck first
    arg_buck = -2*G*np.sin(sh_d - Theta/2) - np.sin(Theta/2 - sh_s)
    if abs(arg_buck) <= 1:
        dh = sh_s + Theta/2 + np.arcsin(arg_buck)
        d = Fn * dh
        if 0 < d <= np.pi:
            return d  # q = d in buck mode

    # Boost mode
    arg_boost = np.sin(Theta/2 - sh_d) - (2/G)*np.sin(Theta/2 - sh_s)
    if abs(arg_boost) <= 1:
        sh = Theta/2 - sh_d + np.arcsin(arg_boost)
        s = Fn * sh
        if s >= 0:
            return s + np.pi  # q = s + pi in boost mode

    return np.nan


def q_fha(G, sig_star=0.1, del_star=0.0):
    """Compute q from FHA inversion."""
    # Buck: d = arccos(cos(sig) - 2G*cos(del)) + sig
    arg_buck = np.cos(sig_star) - 2*G*np.cos(del_star)
    if abs(arg_buck) <= 1:
        d = np.arccos(arg_buck) + sig_star
        if 0 < d <= np.pi:
            return d

    # Boost: s = arccos(2*cos(sig)/G - cos(del)) - del
    arg_boost = 2*np.cos(sig_star)/G - np.cos(del_star)
    if abs(arg_boost) <= 1:
        s = np.arccos(arg_boost) - del_star
        if s >= 0:
            return s + np.pi

    return np.nan


if __name__ == '__main__':
    G_values = np.linspace(0.05, 2.0, 200)
    sig_star = 0.1
    del_star = 0.0

    fig, ax = plt.subplots(figsize=(8, 5.5))

    # FHA (frequency-independent)
    q_fha_arr = [q_fha(G, sig_star, del_star) for G in G_values]
    ax.plot(G_values, q_fha_arr, 'k-', linewidth=2.5, label='FHA (freq.-independent)')

    # Exact for different Fn
    colors = ['#1565C0', '#2E7D32', '#F57C00', '#C62828']
    Fn_values = [1.0, 1.3, 2.0, 3.0]
    for Fn, color in zip(Fn_values, colors):
        q_arr = [q_exact(G, Fn, sig_star, del_star) for G in G_values]
        ax.plot(G_values, q_arr, color=color, linewidth=1.5,
                linestyle='--', label=f'Exact, $F_n={Fn}$')

    ax.set_xlabel('$G = nV_{out}/V_{in}$', fontsize=11)
    ax.set_ylabel('$q$ [rad]', fontsize=11)
    ax.set_title(f'Aggregated switching parameter $q(G)$: exact vs FHA '
                 f'($\\sigma^*={sig_star}$, $\\delta^*={del_star}$)', fontsize=10)
    ax.legend(fontsize=9, loc='upper left')
    ax.grid(True, alpha=0.3)
    ax.set_xlim([0, 2])
    ax.set_ylim([0, 2*np.pi])
    ax.axhline(np.pi, color='gray', linewidth=0.5, linestyle=':')
    ax.text(0.05, np.pi + 0.05, 'buck/boost boundary ($q=\\pi$)',
            fontsize=8, color='gray')

    plt.tight_layout()
    plt.savefig('SP_q_comparison.png', dpi=150)
    plt.close()
    print("Saved: SP_q_comparison.png")


==> anc/state_plane_complex.py <==
"""
State-plane analysis using the complex-variable formulation.
Implements the analytical results from StatePlaneAnalysis.tex
and cross-validates against state_plane_exact.py.

Key formulas:
  z = x + jy  (complex state: normalized capacitor voltage + j*current)
  Rotation: z -> c + (z - c)*exp(-j*dtheta)
  Recurrence: C_k = (C_{k-1} + c_k)*exp(-j*dtheta_k) - c_k
  Initial state: z0 = -C / (1 + exp(-j*Theta))
  Transconductance: W = (n/Z0/Theta) * Re( z0*A + B )
  Zero crossing: sigma = Fn * (Theta_{k-1} + arg(z_{k-1} - c_k))
"""
import numpy as np


def get_switching_pattern(G, d, s, beta):
    """
    Determine interval centers and durations for the positive half-cycle.
    Returns (c_k, alpha_k, r_k) arrays.
    
    Mirrors get_switching_pattern.m logic.
    Centers are normalized by Vin (so Vin=1 implicitly).
    """
    if d >= s + beta:
        # Case 1: primary pulse encompasses secondary shorting
        c = np.array([1 + G, 1.0, 1 - G, -G])
        alpha = np.array([beta, s, d - s - beta, np.pi - d])
        r = np.array([-1, 0, +1, +1])  # rect signs: neg-active, shorted, pos-active, pos-active
    else:
        # Case 2: primary pulse ends before secondary becomes active
        c = np.array([1 + G, 1.0, 0.0, -G])
        alpha = np.array([beta, d - beta, s - d + beta, np.pi - s - beta])
        r = np.array([-1, 0, 0, +1])  # rect signs: neg-active, shorted, shorted, pos-active

    # Remove zero-duration intervals
    mask = alpha > 1e-15
    return c[mask], alpha[mask], r[mask]


def calc_offset_C(c, dtheta):
    """
    Compute complex offset C by the recurrence:
      C_0 = 0
      C_k = (C_{k-1} + c_k) * exp(-j*dtheta_k) - c_k
    
    Also returns intermediate C_k values.
    """
    N = len(c)
    C_vals = np.zeros(N + 1, dtype=complex)  # C_0, C_1, ..., C_N
    for k in range(N):
        C_vals[k + 1] = (C_vals[k] + c[k]) * np.exp(-1j * dtheta[k]) - c[k]
    return C_vals[-1], C_vals


def calc_initial_state(C_offset, Theta):
    """
    z0 = C / (1 + exp(-j*Theta))
    
    Derivation: The recurrence computes C = -b where b is the affine offset.
    Composition: z_N = exp(-j*Theta)*z_0 + b = exp(-j*Theta)*z_0 - C
    Half-wave symmetry: z_N = -z_0
    => -z_0 = exp(-j*Theta)*z_0 - C
    => z_0*(1 + exp(-j*Theta)) = C
    => z_0 = C / (1 + exp(-j*Theta))
    """
    return C_offset / (1.0 + np.exp(-1j * Theta))


def calc_W_exact(z0, c, dtheta, r, C_vals, Theta, n, Z0):
    """
    Exact transconductance using:
      W = (n / Z0 / Theta) * Re(z0 * A + B)
    where:
      A = sum_k r_k * exp(-j*Theta_{k-1}) * (exp(-j*dtheta_k) - 1)
      B = sum_k r_k * (C_{k-1} - c_k) * (exp(-j*dtheta_k) - 1)
    
    Note: C_vals[k] from the recurrence equals the NEGATION of propagating 0
    through the first k intervals. So z_{k-1} = exp(-j*Theta_{k-1})*z0 - C_vals[k-1]
    (since the true affine offset after k intervals is -C_vals[k]).
    Actually more directly: z_{k-1} is obtained by propagating z0 through k-1 intervals.
    We compute W directly via the propagation method (calc_W_direct) and use this
    function only as a cross-check of the closed-form.
    """
    # Use the direct formula: W = (n/Z0/Theta) * Re(sum r_k * delta_z_k)
    # where delta_z_k = (z_{k-1} - c_k)*(exp(-j*dtheta_k) - 1)
    # and z_{k-1} is obtained by propagation from z0
    N = len(c)
    z_curr = z0
    W_sum = 0.0 + 0j

    for k in range(N):
        e_factor = np.exp(-1j * dtheta[k]) - 1.0
        W_sum += r[k] * (z_curr - c[k]) * e_factor
        # Advance state
        z_curr = c[k] + (z_curr - c[k]) * np.exp(-1j * dtheta[k])

    W = n / (Z0 * Theta) * np.real(W_sum)
    return W


def calc_W_direct(z0, c, dtheta, r, Theta, n, Z0):
    """
    Direct computation of W by propagating states and summing Re(delta_z):
      W = (n / Z0 / Theta) * sum_k r_k * Re(z_k - z_{k-1})
    """
    N = len(c)
    z_curr = z0
    W_sum = 0.0

    for k in range(N):
        z_next = c[k] + (z_curr - c[k]) * np.exp(-1j * dtheta[k])
        delta_z = z_next - z_curr
        W_sum += r[k] * np.real(delta_z)
        z_curr = z_next

    return n / (Z0 * Theta) * W_sum


def calc_sigma_exact(z0, c, dtheta, Fn):
    """
    Find exact zero-crossing angle sigma.
    Within interval k: z(tau) = c_k + (z_{k-1} - c_k)*exp(-j*tau)
    Im(z) = 0 when tau = arg(z_{k-1} - c_k) (positive-going crossing).
    """
    N = len(c)
    z_curr = z0
    Theta_km1 = 0.0

    for k in range(N):
        w = z_curr - c[k]
        tau_zero = np.angle(w)  # arg in (-pi, pi]

        # Ensure tau_zero is in [0, 2*pi) range
        if tau_zero < -1e-12:
            tau_zero += 2 * np.pi

        # Check if this zero crossing falls within this interval
        if -1e-12 <= tau_zero <= dtheta[k] + 1e-12:
            tau_zero = np.clip(tau_zero, 0, dtheta[k])
            # Verify positive-going: at crossing, dy/dtheta > 0
            # dy/dtheta = Re(w * e^{-j*tau}) ... actually:
            # z'(tau) = -j*(z - c) => Im(z'(tau)) = -Re((z-c)*e^{-j*tau}*j)... 
            # Simpler: positive-going means Im part goes from - to +
            # which happens when Re(w*e^{-j*tau}) > 0 (the x-c component is positive)
            # At tau_zero: e^{-j*tau_zero} = e^{-j*arg(w)} = conj(w)/|w|
            # So (z_{k-1}-c)*e^{-j*tau} = w * conj(w)/|w| = |w| > 0. Always positive!
            # Actually that's the radius, so we need to check sign more carefully.
            # The current derivative: dy/dtheta = c - x = c - Re(z)
            # At zero crossing Im(z)=0, so z = Re(z) = c + |w|*cos(arg(w)-tau)
            # Actually for a clockwise arc, the positive-going crossing is when
            # the imaginary part transitions from negative to positive.
            # Im(z(tau)) = Im(w * e^{-j*tau}) = |w|*sin(arg(w) - tau)
            # d/dtau Im(z) = -|w|*cos(arg(w) - tau)
            # At tau=arg(w): d/dtau Im(z) = -|w|*cos(0) = -|w| < 0
            # This means Im is DECREASING at tau=arg(w) -- negative-going!
            # The positive-going crossing is at tau = arg(w) + pi (or arg(w) - pi)
            # Let me reconsider...
            #
            # z(tau) = c + w*e^{-j*tau}
            # Im(z(tau)) = Im(w*e^{-j*tau}) = |w|*sin(phi - tau) where phi = arg(w)
            # This equals zero when phi - tau = m*pi
            # tau = phi (m=0): d/dtau[sin(phi-tau)] = -cos(0) = -1 -> decreasing (neg-going)
            # tau = phi - pi (m=-1) or tau = phi + pi (m=1): cos(pi)=-1, d/dtau = +1 -> increasing
            # So positive-going crossing is at tau = phi + pi (mod 2pi, in [0, dtheta_k])
            pass

        # Redo: look for POSITIVE-GOING zero crossing
        phi = np.angle(w)
        # Candidate: tau = phi + pi (mod 2*pi)
        tau_pos = phi + np.pi
        if tau_pos < 0:
            tau_pos += 2 * np.pi
        if tau_pos >= 2 * np.pi:
            tau_pos -= 2 * np.pi

        if -1e-12 <= tau_pos <= dtheta[k] + 1e-12:
            tau_pos = np.clip(tau_pos, 0, dtheta[k])
            theta_zero = Theta_km1 + tau_pos
            sigma = Fn * theta_zero
            return sigma

        # Also try tau = phi - pi
        tau_pos2 = phi - np.pi
        if tau_pos2 < 0:
            tau_pos2 += 2 * np.pi
        if tau_pos2 >= 2 * np.pi:
            tau_pos2 -= 2 * np.pi

        if -1e-12 <= tau_pos2 <= dtheta[k] + 1e-12:
            tau_pos2 = np.clip(tau_pos2, 0, dtheta[k])
            theta_zero = Theta_km1 + tau_pos2
            sigma = Fn * theta_zero
            return sigma

        # Advance to next interval
        z_curr = c[k] + (z_curr - c[k]) * np.exp(-1j * dtheta[k])
        Theta_km1 += dtheta[k]

    return np.nan


def state_plane_complex(G, omega, d, s, beta, L, C_cap, n):
    """
    Full exact state-plane solution using complex formulation.
    
    Parameters:
        G: voltage gain nVout/Vin
        omega: switching angular frequency [rad/s]
        d: primary on-time [rad, switching-freq coords]
        s: secondary short-time [rad]
        beta: phase shift [rad]
        L: inductance [H]
        C_cap: capacitance [F]
        n: turns ratio
    
    Returns:
        W: exact transconductance
        sigma: exact zero-crossing angle
        delta: exact delta = beta - sigma
        z0: complex initial state
    """
    omega_0 = 1.0 / np.sqrt(L * C_cap)
    Z0 = np.sqrt(L / C_cap)
    Fn = omega / omega_0
    Theta = np.pi / Fn

    # Get switching pattern
    c, alpha, r = get_switching_pattern(G, d, s, beta)
    dtheta = alpha / Fn  # convert to resonant-time

    # Compute offset C
    C_offset, C_vals = calc_offset_C(c, dtheta)

    # Initial state
    z0 = calc_initial_state(C_offset, Theta)

    # Verify half-wave symmetry: z_N should equal -z0
    z_check = z0
    for k in range(len(c)):
        z_check = c[k] + (z_check - c[k]) * np.exp(-1j * dtheta[k])
    assert abs(z_check + z0) < 1e-10, f"Half-wave symmetry violated: z_N={z_check}, -z0={-z0}"

    # Transconductance (two methods for cross-check)
    W_formula = calc_W_exact(z0, c, dtheta, r, C_vals, Theta, n, Z0)
    W_direct = calc_W_direct(z0, c, dtheta, r, Theta, n, Z0)
    assert abs(W_formula - W_direct) < 1e-10, f"W mismatch: formula={W_formula}, direct={W_direct}"

    # Zero-crossing
    sigma = calc_sigma_exact(z0, c, dtheta, Fn)
    delta = beta - sigma if not np.isnan(sigma) else np.nan

    return W_formula, sigma, delta, z0


# ========================================================
# Cross-validation against state_plane_exact.py
# ========================================================

def cross_validate():
    """Compare complex formulation against the original numerical solver."""
    from state_plane_exact import state_plane_exact, forward_model_FHA

    C_cap = 8.2e-9
    L = 31e-6
    n = 2.2
    omega_0 = 1.0 / np.sqrt(L * C_cap)

    print("Cross-validation: complex formulation vs numerical solver vs FHA")
    print("=" * 90)
    print(f"{'Case':<22} {'W_complex':>10} {'W_numeric':>10} {'W_FHA':>10} {'match?':>7} "
          f"{'sig_c':>7} {'sig_n':>7}")
    print("-" * 90)

    test_cases = [
        (0.7, 1.5, np.pi, 0.0, np.arccos(0.7), "buck s=0 Fn=1.5"),
        (1.3, 1.5, np.pi, np.arccos(2*0.95/1.3-1), np.arccos(0.95), "boost Fn=1.5"),
        (0.7, 1.05, np.pi, 0.0, np.arccos(0.7), "buck s=0 Fn=1.05"),
        (0.5, 1.2, np.pi, 0.0, np.arccos(0.5), "deep buck Fn=1.2"),
        (0.7, 2.0, np.pi, 0.0, np.arccos(0.7), "buck Fn=2.0"),
        (0.6, 1.3, 2.5, 0.0, np.arccos(0.6), "d=2.5 Fn=1.3"),
        (0.6, 1.3, 2.0, 0.0, np.arccos(0.6), "d=2.0 Fn=1.3"),
        (0.6, 1.3, 1.5, 0.0, np.arccos(0.6), "d=1.5 Fn=1.3"),
        (0.7, 1.2, np.pi, 0.5, 0.1, "s=0.5 beta=0.1"),
        (0.7, 1.2, np.pi, 1.0, 0.1, "s=1.0 beta=0.1"),
        (0.7, 1.2, np.pi, 1.5, 0.1, "s=1.5 beta=0.1"),
        (0.7, 1.2, np.pi, 2.0, 0.1, "s=2.0 beta=0.1"),
    ]

    all_ok = True
    for G, Fn, d, s, beta, label in test_cases:
        omega = Fn * omega_0

        # Complex formulation
        W_c, sig_c, del_c, z0_c = state_plane_complex(G, omega, d, s, beta, L, C_cap, n)

        # Numerical solver
        W_n, sig_n, del_n, y0_n, x0_n = state_plane_exact(G, omega, d, s, beta, L, C_cap, n)

        # FHA
        W_f, sig_f, del_f, _ = forward_model_FHA(G, omega, d, s, beta, L, C_cap, n)

        # Check W match
        W_match = abs(W_c - W_n) < 1e-8 or (abs(W_n) > 1e-12 and abs(W_c - W_n)/abs(W_n) < 1e-6)

        # Check initial state match
        z0_n = x0_n + 1j * y0_n
        z0_match = abs(z0_c - z0_n) < 1e-8

        ok = "OK" if (W_match and z0_match) else "FAIL"
        if ok == "FAIL":
            all_ok = False

        sig_c_str = f"{sig_c:.4f}" if not np.isnan(sig_c) else "  nan "
        sig_n_str = f"{sig_n:.4f}" if not np.isnan(sig_n) else "  nan "

        print(f"{label:<22} {W_c:10.6f} {W_n:10.6f} {W_f:10.6f} {ok:>7} "
              f"{sig_c_str:>7} {sig_n_str:>7}")

    print("-" * 90)
    if all_ok:
        print("ALL TESTS PASSED: Complex formulation matches numerical solver exactly.")
    else:
        print("SOME TESTS FAILED!")
    return all_ok


def verify_FHA_limit():
    """
    Verify that the complex formulation recovers the FHA in the limit Fn->inf.
    
    The key relation: W_exact -> W_FHA as Fn -> infinity.
    We check this by comparing W values directly.
    """
    from state_plane_exact import forward_model_FHA

    C_cap = 8.2e-9
    L = 31e-6
    n = 2.2
    omega_0 = 1.0 / np.sqrt(L * C_cap)
    Z0 = np.sqrt(L / C_cap)

    G = 0.7
    d = np.pi
    s = 0.0
    beta = np.arccos(G)

    print("\nFHA convergence verification: W_exact -> W_FHA as Fn increases")
    print(f"{'Fn':>6} {'W_exact':>12} {'W_FHA':>12} {'rel_err%':>10}")
    print("-" * 44)

    for Fn in [1.05, 1.1, 1.2, 1.5, 2.0, 5.0, 10.0, 50.0]:
        omega = Fn * omega_0
        W_c, _, _, _ = state_plane_complex(G, omega, d, s, beta, L, C_cap, n)
        W_f, _, _, _ = forward_model_FHA(G, omega, d, s, beta, L, C_cap, n)
        err = abs(W_c - W_f) / abs(W_c) * 100 if abs(W_c) > 1e-15 else 0
        print(f"{Fn:6.2f} {W_c:12.6f} {W_f:12.6f} {err:9.4f}%")

    print("\n(Error should decrease as Fn increases, confirming FHA is the high-Fn limit)")


if __name__ == '__main__':
    ok = cross_validate()
    verify_FHA_limit()


==> anc/state_plane_exact.py <==
"""
Exact state-plane analysis of dual-bridge series resonant converter.
Implements the analytical results from StatePlaneAnalysis.tex and
compares with the First Harmonic Approximation (FHA).
"""
import numpy as np
import matplotlib.pyplot as plt


def forward_model_FHA(G, omega, d, s, beta, L, C, n):
    """FHA forward model - reproduces forward_model.m"""
    Z = omega * L - 1.0 / (omega * C)
    A = 4*np.sin(d) + 4*G*np.sin(beta + s) + 4*G*np.sin(beta)
    B = 4 - 4*G*np.cos(beta + s) - 4*G*np.cos(beta) - 4*np.cos(d)
    AB = np.sqrt(A**2 + B**2)
    sigma = np.arctan2(B, A)
    delta = beta - sigma
    W = n / (2*np.pi**2 * Z) * AB * (np.cos(delta + s) + np.cos(delta))
    I_t_norm = AB / (2*np.pi * Z)
    return W, sigma, delta, I_t_norm


def get_voltage_waveform(theta_sw, d, s, beta, G):
    """
    Compute normalized net voltage V_n = v_in/Vin - n*v_out/Vin
    at switching-frequency angle theta_sw (in [0, 2*pi]).
    
    Primary bridge (period 2*pi, half-wave symmetric):
      v_in/Vin = +1 for theta_sw in [0, d]
      v_in/Vin =  0 for theta_sw in [d, pi]
      v_in/Vin = -1 for theta_sw in [pi, pi+d]
      v_in/Vin =  0 for theta_sw in [pi+d, 2*pi]
    
    Secondary bridge (period 2*pi, starts at beta, half-wave symmetric):
      Its own phase: phi = theta_sw - beta (mod 2*pi)
      n*v_out/Vin = 0  for phi in [0, s]       (shorted at start of each half)
      n*v_out/Vin = +G for phi in [s, pi]      (active positive)
      n*v_out/Vin = 0  for phi in [pi, pi+s]   (shorted at start of negative half)
      n*v_out/Vin = -G for phi in [pi+s, 2*pi] (active negative)
    """
    theta_sw = theta_sw % (2*np.pi)
    
    # Primary
    if theta_sw < d:
        v_in = 1.0
    elif theta_sw < np.pi:
        v_in = 0.0
    elif theta_sw < np.pi + d:
        v_in = -1.0
    else:
        v_in = 0.0
    
    # Secondary: compute phase in secondary's frame
    phi = (theta_sw - beta) % (2*np.pi)
    if phi < s:
        v_out = 0.0
    elif phi < np.pi:
        v_out = G
    elif phi < np.pi + s:
        v_out = 0.0
    else:
        v_out = -G
    
    return v_in - v_out


def state_plane_exact(G, omega, d, s, beta, L, C, n):
    """
    Exact state-plane steady-state solution for DB SRC.
    """
    omega_0 = 1.0 / np.sqrt(L * C)
    Z_0 = np.sqrt(L / C)
    F_n = omega / omega_0
    T_full = 2*np.pi / F_n  # full period in resonant-time coords (= 2*pi*omega_0/omega)
    
    # Convert switching edges to resonant-time coords
    # All edges in switching-freq coords [0, 2*pi]:
    # Primary: 0, d, pi, pi+d, 2*pi
    # Secondary (in its own frame): 0, s, pi, pi+s, 2*pi
    #   In primary frame: beta, beta+s, beta+pi, beta+pi+s, beta+2*pi(=beta)
    
    sw_edges = [0.0, d, np.pi, np.pi + d, 2*np.pi,
                beta % (2*np.pi), 
                (beta + s) % (2*np.pi),
                (beta + np.pi) % (2*np.pi),
                (beta + np.pi + s) % (2*np.pi)]
    
    # Convert to resonant-time: theta_res = theta_sw / F_n
    res_edges = sorted(set([e / F_n for e in sw_edges]))
    # Ensure T_full is included
    res_edges = [e for e in res_edges if -1e-13 <= e <= T_full + 1e-13]
    res_edges = sorted(set([max(0.0, min(e, T_full)) for e in res_edges]))
    
    # Clean up near-duplicates
    edges = [res_edges[0]]
    for e in res_edges[1:]:
        if e - edges[-1] > 1e-13:
            edges.append(e)
    if abs(edges[-1] - T_full) > 1e-10:
        edges.append(T_full)
    
    N = len(edges) - 1
    
    # Determine center voltage in each interval
    centers = []
    for k in range(N):
        # Use midpoint in switching-freq coords
        theta_res_mid = (edges[k] + edges[k+1]) / 2.0
        theta_sw_mid = theta_res_mid * F_n  # convert back to switching-freq
        centers.append(get_voltage_waveform(theta_sw_mid, d, s, beta, G))
    
    # --- Solve full-cycle periodicity numerically ---
    # Propagate with z_0 = (0,0) to find offset b
    x_curr, y_curr = 0.0, 0.0
    for k in range(N):
        ck = centers[k]
        dtheta = edges[k+1] - edges[k]
        if dtheta < 1e-15:
            continue
        dx = x_curr - ck
        dy = y_curr
        cos_dt = np.cos(dtheta)
        sin_dt = np.sin(dtheta)
        # LC dynamics: x' = y, y' = c - x
        # Solution: x(t) = c + (x0-c)cos(t) + y0*sin(t)
        #           y(t) = -(x0-c)sin(t) + y0*cos(t)
        x_curr = ck + dx * cos_dt + dy * sin_dt
        y_curr = -dx * sin_dt + dy * cos_dt
    bx, by = x_curr, y_curr  # = M*(0,0) + b = b
    
    # Total rotation is R(-T_full): M = [[cos(T),-sin(T)],[sin(T),cos(T)]]
    # Wait: the map for one interval is z -> c + R(-dt)*(z-c) where
    # R(-dt) = [[cos(dt), sin(dt)],[-sin(dt), cos(dt)]]
    # Composition of all gives z_final = R(-T_full)*z + b
    # Periodicity: R(-T_full)*z + b = z => (I - R(-T_full))*z = b
    cos_T = np.cos(T_full)
    sin_T = np.sin(T_full)
    # I - R(-T_full) = I - [[cosT, sinT],[-sinT, cosT]]
    #                = [[1-cosT, -sinT],[sinT, 1-cosT]]
    det = (1 - cos_T)**2 + sin_T**2  # = 2*(1-cos(T_full))
    
    if abs(det) < 1e-14:
        raise ValueError("Degenerate: at resonance")
    
    # Inverse of [[1-c,-s],[s,1-c]] is (1/det)*[[1-c,s],[-s,1-c]]
    x0 = ((1 - cos_T) * bx + sin_T * by) / det
    y0 = (-sin_T * bx + (1 - cos_T) * by) / det
    
    # --- Propagate to get states at all edges ---
    states = [(x0, y0)]
    x_curr, y_curr = x0, y0
    for k in range(N):
        ck = centers[k]
        dtheta = edges[k+1] - edges[k]
        if dtheta < 1e-15:
            states.append((x_curr, y_curr))
            continue
        dx = x_curr - ck
        dy = y_curr
        cos_dt = np.cos(dtheta)
        sin_dt = np.sin(dtheta)
        x_curr = ck + dx * cos_dt + dy * sin_dt
        y_curr = -dx * sin_dt + dy * cos_dt
        states.append((x_curr, y_next := y_curr))
        # fix: just use x_curr, y_curr
    # Redo properly
    states = [(x0, y0)]
    x_curr, y_curr = x0, y0
    for k in range(N):
        ck = centers[k]
        dtheta = edges[k+1] - edges[k]
        if dtheta < 1e-15:
            states.append((x_curr, y_curr))
            continue
        dx = x_curr - ck
        dy = y_curr
        cos_dt = np.cos(dtheta)
        sin_dt = np.sin(dtheta)
        x_new = ck + dx * cos_dt + dy * sin_dt
        y_new = -dx * sin_dt + dy * cos_dt
        states.append((x_new, y_new))
        x_curr, y_curr = x_new, y_new
    
    # Verify periodicity
    x_final, y_final = states[-1]
    err = max(abs(x_final - x0), abs(y_final - y0))
    if err > 1e-6:
        print(f"  WARNING: periodicity error = {err:.2e}")
    
    # --- Output current ---
    # I_out = P_out / V_out where P_out = <v_out(t) * i_L(t)>
    # In normalized terms:
    # W = I_out/Vin = n/(Z_0*T_full) * int_0^{T_full} [v_out_norm(theta)/G] * y(theta) dtheta
    # where v_out_norm is the secondary bridge voltage normalized by Vin.
    # v_out_norm/G = +1 when secondary active positive, -1 when active negative, 0 when shorted
    # => this is the rectification function r(theta)
    #
    # For each interval, int(y*dtheta) = delta_x, so:
    # W = n/(Z_0*T_full) * sum_k r_k * (x_{k+1} - x_k)
    
    delta_x_rect = 0.0
    for k in range(N):
        theta_res_mid = (edges[k] + edges[k+1]) / 2.0
        theta_sw_mid = theta_res_mid * F_n
        
        # Get secondary bridge state (rectification sign)
        phi = (theta_sw_mid - beta) % (2*np.pi)
        if phi < s:
            r_k = 0.0  # shorted
        elif phi < np.pi:
            r_k = 1.0  # active positive => current to load
        elif phi < np.pi + s:
            r_k = 0.0  # shorted
        else:
            r_k = -1.0  # active negative => current to load (both signs flip)
        
        x_start = states[k][0]
        x_end = states[k+1][0]
        delta_x_rect += r_k * (x_end - x_start)
    
    W_exact = n / (Z_0 * T_full) * delta_x_rect
    
    # --- Find zero crossing of current in positive half-cycle ---
    theta_zero = None
    half_period_res = np.pi / F_n  # Theta in resonant-time
    
    for k in range(N):
        if edges[k] >= half_period_res:
            break
        x_s, y_s = states[k]
        ck = centers[k]
        dtheta_k = min(edges[k+1], half_period_res) - edges[k]
        if dtheta_k < 1e-15:
            continue
        
        # y(tau) = -(x_s-ck)*sin(tau) + y_s*cos(tau), tau in [0, dtheta_k]
        A_c = -(x_s - ck)  # coefficient of sin(tau) in y
        B_c = y_s           # coefficient of cos(tau) in y
        
        if abs(A_c) < 1e-15 and abs(B_c) < 1e-15:
            continue
        
        # y(tau) = R*sin(tau + phi) where R*sin(phi) = B_c, R*cos(phi) = A_c
        # Actually y = A_c*sin(tau) + B_c*cos(tau)... wait
        # y(tau) = -(x0-c)sin(tau) + y0*cos(tau) = A_c*sin(tau) + B_c*cos(tau)
        # where A_c = -(x_s-ck), B_c = y_s
        # y = sqrt(A_c^2+B_c^2) * sin(tau + phi) where phi = atan2(B_c, A_c)
        R_k = np.sqrt(A_c**2 + B_c**2)
        phi_k = np.arctan2(B_c, A_c)
        
        # y = 0 => tau + phi_k = m*pi
        # Positive-going: dy/dtau > 0 => cos(tau+phi_k) > 0 => tau+phi_k = 2m*pi
        for m in range(-2, 4):
            tau_c = m * np.pi - phi_k
            if -1e-12 <= tau_c <= dtheta_k + 1e-12:
                tau_c = np.clip(tau_c, 0, dtheta_k)
                if np.cos(tau_c + phi_k) > 0:
                    theta_c = edges[k] + tau_c
                    if theta_c > 1e-12 and theta_c < half_period_res:
                        if theta_zero is None or theta_c < theta_zero:
                            theta_zero = theta_c
    
    if theta_zero is not None:
        sigma_exact = theta_zero * F_n  # convert to switching-freq coords
        delta_exact = beta - sigma_exact
    else:
        sigma_exact = np.nan
        delta_exact = np.nan
    
    return W_exact, sigma_exact, delta_exact, y0, x0


# ============================================================
# Comparison and plotting functions
# ============================================================

def compare_FHA_vs_exact(L, C, n):
    """Compare FHA and exact models across operating range."""
    omega_0 = 1.0 / np.sqrt(L * C)
    F_n_values = [1.05, 1.2, 1.5, 2.0]
    G_values = np.linspace(0.3, 1.8, 30)

    fig, axes = plt.subplots(2, 2, figsize=(12, 10))
    fig.suptitle('Exact State-Plane vs FHA: Transconductance W', fontsize=14)

    for idx, F_n in enumerate(F_n_values):
        ax = axes[idx // 2, idx % 2]
        omega = F_n * omega_0
        W_fha_arr, W_exact_arr = [], []
        for G in G_values:
            G_star = 0.95
            beta_val = np.arccos(min(G, G_star))
            s_val = np.arccos(2*G_star / max(G, G_star) - 1)
            d_val = np.pi
            try:
                W_fha, _, _, _ = forward_model_FHA(G, omega, d_val, s_val, beta_val, L, C, n)
                W_ex, _, _, _, _ = state_plane_exact(G, omega, d_val, s_val, beta_val, L, C, n)
                W_fha_arr.append(W_fha); W_exact_arr.append(W_ex)
            except:
                W_fha_arr.append(np.nan); W_exact_arr.append(np.nan)
        ax.plot(G_values, W_fha_arr, 'b--', label='FHA', linewidth=1.5)
        ax.plot(G_values, W_exact_arr, 'r-', label='Exact', linewidth=1.5)
        ax.set_xlabel('G'); ax.set_ylabel('W [A/V]')
        ax.set_title(f'Fn={F_n}'); ax.legend(); ax.grid(True)

    plt.tight_layout()
    plt.savefig('dcdc/sim/state_plane_vs_FHA_W.png', dpi=150)
    plt.close()
    print("  Saved: state_plane_vs_FHA_W.png")

    # Error plot
    fig2, ax2 = plt.subplots(figsize=(8, 5))
    for F_n in F_n_values:
        omega = F_n * omega_0
        errors = []
        for G in G_values:
            G_star = 0.95
            beta_val = np.arccos(min(G, G_star))
            s_val = np.arccos(2*G_star / max(G, G_star) - 1)
            try:
                W_fha, _, _, _ = forward_model_FHA(G, omega, np.pi, s_val, beta_val, L, C, n)
                W_ex, _, _, _, _ = state_plane_exact(G, omega, np.pi, s_val, beta_val, L, C, n)
                if abs(W_ex) > 1e-10:
                    errors.append(abs(W_fha - W_ex)/abs(W_ex)*100)
                else:
                    errors.append(np.nan)
            except:
                errors.append(np.nan)
        ax2.plot(G_values, errors, label=f'Fn={F_n}', linewidth=1.5)
    ax2.set_xlabel('G'); ax2.set_ylabel('Relative error [%]')
    ax2.set_title('FHA Error vs Exact'); ax2.legend(); ax2.grid(True)
    plt.tight_layout()
    plt.savefig('dcdc/sim/FHA_error_vs_Fn.png', dpi=150)
    plt.close()
    print("  Saved: FHA_error_vs_Fn.png")


def compare_sigma_delta(L, C, n):
    """Compare exact vs FHA sigma/delta."""
    omega_0 = 1.0 / np.sqrt(L * C)
    F_n = 1.2; omega = F_n * omega_0
    G_values = np.linspace(0.3, 1.8, 40)
    sf, se, df, de = [], [], [], []
    for G in G_values:
        G_star = 0.95
        bv = np.arccos(min(G, G_star))
        sv = np.arccos(2*G_star/max(G, G_star) - 1)
        try:
            _, s1, d1, _ = forward_model_FHA(G, omega, np.pi, sv, bv, L, C, n)
            _, s2, d2, _, _ = state_plane_exact(G, omega, np.pi, sv, bv, L, C, n)
            sf.append(s1); se.append(s2); df.append(d1); de.append(d2)
        except:
            sf.append(np.nan); se.append(np.nan)
            df.append(np.nan); de.append(np.nan)
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(12, 5))
    a1.plot(G_values, sf, 'b--', label='FHA'); a1.plot(G_values, se, 'r-', label='Exact')
    a1.set_xlabel('G'); a1.set_ylabel('sigma [rad]'); a1.legend(); a1.grid(True)
    a2.plot(G_values, df, 'b--', label='FHA'); a2.plot(G_values, de, 'r-', label='Exact')
    a2.set_xlabel('G'); a2.set_ylabel('delta [rad]'); a2.legend(); a2.grid(True)
    plt.tight_layout()
    plt.savefig('dcdc/sim/sigma_delta_exact_vs_FHA.png', dpi=150)
    plt.close()
    print("  Saved: sigma_delta_exact_vs_FHA.png")


if __name__ == '__main__':
    C = 8.2e-9; L = 31e-6; n = 2.2
    omega_0 = 1.0/np.sqrt(L*C)
    Z_0 = np.sqrt(L/C)
    print(f"f0 = {omega_0/(2*np.pi)/1e3:.1f} kHz, Z0 = {Z_0:.1f} Ohm\n")

    test_cases = [
        (0.7, 1.5, "buck Fn=1.5"),
        (1.3, 1.5, "boost Fn=1.5"),
        (0.7, 1.05, "buck Fn=1.05"),
        (1.3, 1.05, "boost Fn=1.05"),
        (0.5, 1.2, "deep buck Fn=1.2"),
        (0.7, 2.0, "buck Fn=2.0"),
    ]

    print(f"{'Case':<20} {'W_FHA':>10} {'W_exact':>10} {'err%':>8} {'sig_F':>7} {'sig_E':>7}")
    print("-"*73)
    for G, F_n, label in test_cases:
        omega = F_n * omega_0
        G_star = 0.95
        bv = np.arccos(min(G, G_star))
        sv = np.arccos(2*G_star/max(G, G_star) - 1)
        W_f, sf, df, _ = forward_model_FHA(G, omega, np.pi, sv, bv, L, C, n)
        W_e, se, de, _, _ = state_plane_exact(G, omega, np.pi, sv, bv, L, C, n)
        err = abs(W_f-W_e)/abs(W_e)*100 if abs(W_e) > 1e-12 else float('inf')
        print(f"{label:<20} {W_f:10.6f} {W_e:10.6f} {err:7.2f}% {sf:7.4f} {se:7.4f}")

    print("\nGenerating plots...")
    compare_FHA_vs_exact(L, C, n)
    compare_sigma_delta(L, C, n)
    print("Done.")


==> anc/state_plane_explicit.py <==
"""
Verify the explicitly expanded coefficients C, A, B against the
recurrence-based computation from state_plane_complex.py.

Tests the boxed formulas from StatePlaneAnalysis.tex:
  C|Case1 = (1+G)*e^{-jT} - G*e^{-j(T-bh)} + G*e^{-j(T-bh-sh)} - e^{-j(T-dh)} + G
  C|Case2 = (1+G)*e^{-jT} - G*e^{-j(T-bh)} - e^{-j(T-dh)} - G*e^{-j(T-sh-bh)} + G
  A (universal) = 1 - e^{-j*bh} + e^{-j*T} - e^{-j*(sh+bh)}
"""
import numpy as np
from state_plane_complex import (get_switching_pattern, calc_offset_C,
                                  calc_initial_state, state_plane_complex)


def C_explicit_case1(G, Fn, d, s, beta):
    """
    Explicit C for Case 1: d >= s + beta.
    
    C = sum_k c_k * (exp(-j*dtheta_k) - 1) * exp(-j*Phi_k)
    where Phi_k = sum of remaining angles after interval k.
    
    For 4 intervals: (1+G, beta), (1, s), (1-G, d-s-beta), (-G, pi-d)
    Phi_1 = (s + d-s-beta + pi-d)/Fn = (pi-beta)/Fn = Theta - bh
    Phi_2 = (d-s-beta + pi-d)/Fn = (pi-s-beta)/Fn = Theta - bh - sh  
    Phi_3 = (pi-d)/Fn = Theta - dh
    Phi_4 = 0
    
    Expanded: c_k*(exp(-j*dtheta_k)-1)*exp(-j*Phi_k)
            = c_k*exp(-j*(dtheta_k+Phi_k)) - c_k*exp(-j*Phi_k)
            = c_k*exp(-j*(Theta - theta_{k-1})) - c_k*exp(-j*(Theta - theta_k))
    where theta_k is cumulative angle up to end of interval k.
    theta_0=0, theta_1=bh, theta_2=bh+sh, theta_3=dh, theta_4=Theta
    """
    Theta = np.pi / Fn
    bh = beta / Fn
    sh = s / Fn
    dh = d / Fn
    
    # Each term: c_k * [exp(-j*(Theta - theta_{k-1})) - exp(-j*(Theta - theta_k))]
    # k=1: (1+G)*[exp(-j*Theta) - exp(-j*(Theta-bh))]
    # k=2: 1*[exp(-j*(Theta-bh)) - exp(-j*(Theta-bh-sh))]
    # k=3: (1-G)*[exp(-j*(Theta-bh-sh)) - exp(-j*(Theta-dh))]
    # k=4: (-G)*[exp(-j*(Theta-dh)) - exp(-j*0)] = (-G)*[exp(-j*(Theta-dh)) - 1]
    
    e_T = np.exp(-1j*Theta)
    e_Tb = np.exp(-1j*(Theta - bh))
    e_Tbs = np.exp(-1j*(Theta - bh - sh))
    e_Td = np.exp(-1j*(Theta - dh))
    
    return ((1+G)*(e_T - e_Tb)
            + 1*(e_Tb - e_Tbs)
            + (1-G)*(e_Tbs - e_Td)
            + (-G)*(e_Td - 1))


def C_explicit_case2(G, Fn, d, s, beta):
    """
    Explicit C for Case 2: d < s + beta.
    
    4 intervals: (1+G, beta), (1, d-beta), (0, s-d+beta), (-G, pi-s-beta)
    theta_0=0, theta_1=bh, theta_2=dh, theta_3=(sh+bh), theta_4=Theta
    """
    Theta = np.pi / Fn
    bh = beta / Fn
    sh = s / Fn
    dh = d / Fn
    
    e_T = np.exp(-1j*Theta)
    e_Tb = np.exp(-1j*(Theta - bh))
    e_Td = np.exp(-1j*(Theta - dh))
    e_Tsb = np.exp(-1j*(Theta - sh - bh))
    
    # k=1: (1+G)*[exp(-j*Theta) - exp(-j*(Theta-bh))]
    # k=2: 1*[exp(-j*(Theta-bh)) - exp(-j*(Theta-dh))]
    # k=3: 0*[...] = 0
    # k=4: (-G)*[exp(-j*(Theta-sh-bh)) - 1]
    return ((1+G)*(e_T - e_Tb)
            + 1*(e_Tb - e_Td)
            + (-G)*(e_Tsb - 1))


def A_explicit(Fn, s, beta):
    """Universal A coefficient (same for both cases)."""
    Theta = np.pi / Fn
    bh = beta / Fn
    sh = s / Fn
    return 1 - np.exp(-1j*bh) + np.exp(-1j*Theta) - np.exp(-1j*(sh + bh))


def W_from_CA(C, A, B, Fn, n, Z0):
    """Compute W from C, A, B."""
    Theta = np.pi / Fn
    z0 = C / (1 + np.exp(-1j*Theta))
    return n / (Z0 * Theta) * np.real(z0 * A + B)


def compute_B_case1(G, Fn, d, s, beta):
    """
    Explicit B for Case 1: d >= s + beta.
    
    Fully expanded form (sum of weighted exponentials):
    B = (1+G)*e^{-j*bh} + (1+G)*e^{-j*(bh+sh)} - G*e^{-j*sh}
      - (1+G)*e^{-j*Th} + G*e^{-j*(Th-bh)} + G*e^{-j*(Th-sh-bh)}
      + e^{-j*(Th-dh)} - 2*(1+G)
    """
    Theta = np.pi / Fn
    bh = beta / Fn
    sh = s / Fn
    dh = d / Fn

    return ((1+G)*np.exp(-1j*bh)
            + (1+G)*np.exp(-1j*(bh+sh))
            - G*np.exp(-1j*sh)
            - (1+G)*np.exp(-1j*Theta)
            + G*np.exp(-1j*(Theta-bh))
            + G*np.exp(-1j*(Theta-sh-bh))
            + np.exp(-1j*(Theta-dh))
            - 2*(1+G))


def compute_B_case2(G, Fn, d, s, beta):
    """
    Explicit B for Case 2: d < s + beta.
    
    Fully expanded form (sum of weighted exponentials):
    B = (1+G)*e^{-j*bh} + (1+G)*e^{-j*(bh+sh)} - G*e^{-j*sh}
      - e^{-j*(sh+bh-dh)}
      - (1+G)*e^{-j*Th} + G*e^{-j*(Th-bh)} + G*e^{-j*(Th-sh-bh)}
      + e^{-j*(Th-dh)} - (1+2*G)
    """
    Theta = np.pi / Fn
    bh = beta / Fn
    sh = s / Fn
    dh = d / Fn

    return ((1+G)*np.exp(-1j*bh)
            + (1+G)*np.exp(-1j*(bh+sh))
            - G*np.exp(-1j*sh)
            - np.exp(-1j*(sh+bh-dh))
            - (1+G)*np.exp(-1j*Theta)
            + G*np.exp(-1j*(Theta-bh))
            + G*np.exp(-1j*(Theta-sh-bh))
            + np.exp(-1j*(Theta-dh))
            - (1+2*G))


def sigma_explicit(G, Fn, d, s, beta):
    """
    Explicit sigma (zero-crossing angle) without iteration.
    
    The zero crossing occurs in interval k where arg(z_{k-1} - c_k) + pi
    falls within [0, Delta_theta_k]. For each interval, z_{k-1} is computed
    analytically by propagating z_0 through prior intervals.
    
    sigma = Fn * (Theta_{k-1} + arg(z_{k-1} - c_k) + pi)
    """
    Theta = np.pi / Fn
    bh = beta / Fn
    sh = s / Fn
    dh = d / Fn
    
    # Get C and z0
    is_case1 = (d >= s + beta)
    if is_case1:
        C = C_explicit_case1(G, Fn, d, s, beta)
        c_list = [1+G, 1.0, 1-G, -G]
        dt_list = [bh, sh, dh-sh-bh, Theta-dh]
    else:
        C = C_explicit_case2(G, Fn, d, s, beta)
        c_list = [1+G, 1.0, 0.0, -G]
        dt_list = [bh, dh-bh, sh+bh-dh, Theta-sh-bh]
    
    z0 = C / (1 + np.exp(-1j*Theta))
    
    # Propagate through intervals, check for zero crossing in each
    z_curr = z0
    Theta_km1 = 0.0
    for k in range(4):
        dtk = dt_list[k]
        if dtk < 1e-15:
            Theta_km1 += dtk
            continue
        
        w = z_curr - c_list[k]
        tau = np.angle(w) + np.pi
        # Normalize to [0, 2*pi)
        if tau < -1e-12:
            tau += 2*np.pi
        if tau >= 2*np.pi - 1e-12:
            tau -= 2*np.pi
        
        if -1e-12 <= tau <= dtk + 1e-12:
            tau = np.clip(tau, 0, dtk)
            return Fn * (Theta_km1 + tau)
        
        # Advance to next interval
        z_curr = c_list[k] + w * np.exp(-1j*dtk)
        Theta_km1 += dtk
    
    return np.nan


def verify_explicit_formulas():
    """Compare explicit formulas against recurrence for many operating points."""
    C_cap = 8.2e-9
    L = 31e-6
    n_turns = 2.2
    omega_0 = 1.0 / np.sqrt(L * C_cap)
    Z0 = np.sqrt(L / C_cap)

    print("Verification: Explicit expanded formulas vs recurrence")
    print("=" * 85)
    print(f"{'Case':<30} {'|C_err|':>10} {'|A_err|':>10} {'|W_err|':>12} {'|sig_err|':>10} {'OK?':>5}")
    print("-" * 95)

    test_points = [
        # (G, Fn, d, s, beta, label)
        (0.7, 1.5, np.pi, 0.0, np.arccos(0.7), "d=pi, s=0, buck"),
        (0.7, 1.5, np.pi, 0.5, 0.3, "d=pi, s=0.5"),
        (0.7, 1.2, np.pi, 1.0, 0.1, "d=pi, s=1.0"),
        (1.3, 1.5, np.pi, 0.8, 0.2, "d=pi, boost s=0.8"),
        (0.6, 1.3, 2.5, 0.0, np.arccos(0.6), "d=2.5, s=0"),
        (0.6, 1.3, 2.0, 0.3, 0.4, "d=2.0, s=0.3"),
        (0.6, 1.3, 1.5, 0.0, 0.5, "d=1.5, s=0"),
        (0.7, 1.1, 2.8, 0.5, 0.3, "d=2.8, s=0.5"),
        # Case 2 tests: d < s + beta
        (0.7, 1.3, 1.0, 1.5, 0.3, "Case2: d=1, s=1.5, b=0.3"),
        (0.6, 1.5, 0.8, 1.0, 0.5, "Case2: d=0.8, s=1, b=0.5"),
        (0.5, 1.2, 1.2, 1.0, 0.8, "Case2: d=1.2, s=1, b=0.8"),
        (0.7, 2.0, 0.5, 0.8, 0.4, "Case2: d=0.5, s=0.8, b=0.4"),
    ]

    all_ok = True
    for G, Fn, d, s, beta, label in test_points:
        omega = Fn * omega_0
        Theta = np.pi / Fn

        # Determine case
        is_case1 = (d >= s + beta)

        # --- Recurrence-based (reference) ---
        # Use the FULL 4-interval structure (same as explicit) for fair comparison
        if is_case1:
            c_full = np.array([1+G, 1.0, 1-G, -G])
            alpha_full = np.array([beta, s, d-s-beta, np.pi-d])
            r_full = np.array([-1, 0, +1, +1])
        else:
            c_full = np.array([1+G, 1.0, 0.0, -G])
            alpha_full = np.array([beta, d-beta, s-d+beta, np.pi-s-beta])
            r_full = np.array([-1, 0, 0, +1])

        # Remove zero-duration intervals for the recurrence
        mask = alpha_full > 1e-15
        c_arr = c_full[mask]
        alpha_arr = alpha_full[mask]
        r_arr = r_full[mask]
        dtheta = alpha_arr / Fn

        C_rec, C_vals = calc_offset_C(c_arr, dtheta)
        z0_rec = calc_initial_state(C_rec, Theta)

        # A from recurrence
        A_rec = 0+0j
        Theta_km1 = 0.0
        for k in range(len(c_arr)):
            A_rec += r_arr[k] * np.exp(-1j*Theta_km1) * (np.exp(-1j*dtheta[k]) - 1)
            Theta_km1 += dtheta[k]

        # W from recurrence: propagate z0 and sum r_k * Re(delta_z_k)
        z0_rec = calc_initial_state(C_rec, Theta)
        z_curr = z0_rec
        W_rec_sum = 0.0
        for k in range(len(c_arr)):
            dz = (z_curr - c_arr[k]) * (np.exp(-1j*dtheta[k]) - 1)
            W_rec_sum += r_arr[k] * np.real(dz)
            z_curr = c_arr[k] + (z_curr - c_arr[k]) * np.exp(-1j*dtheta[k])
        W_rec = n_turns / (Z0 * Theta) * W_rec_sum

        # --- Explicit formulas ---
        if is_case1:
            C_exp = C_explicit_case1(G, Fn, d, s, beta)
            B_exp = compute_B_case1(G, Fn, d, s, beta)
        else:
            C_exp = C_explicit_case2(G, Fn, d, s, beta)
            B_exp = compute_B_case2(G, Fn, d, s, beta)

        A_exp = A_explicit(Fn, s, beta)

        # W from explicit
        W_exp = W_from_CA(C_exp, A_exp, B_exp, Fn, n_turns, Z0)

        # Errors
        C_err = abs(C_exp - C_rec)
        A_err = abs(A_exp - A_rec)
        W_err = abs(W_exp - W_rec)

        # Sigma comparison
        sig_exp = sigma_explicit(G, Fn, d, s, beta)
        _, sig_rec, _, _ = state_plane_complex(G, omega, d, s, beta, L, C_cap, n_turns)
        if np.isnan(sig_exp) and np.isnan(sig_rec):
            sig_err = 0.0
        elif np.isnan(sig_exp) or np.isnan(sig_rec):
            sig_err = float('inf')
        else:
            sig_err = abs(sig_exp - sig_rec)

        ok = C_err < 1e-10 and A_err < 1e-10 and W_err < 1e-10 and sig_err < 1e-10
        if not ok:
            all_ok = False

        case_str = "C1" if is_case1 else "C2"
        print(f"{label:<30} {C_err:10.2e} {A_err:10.2e} {W_err:12.2e} {sig_err:10.2e} "
              f"{'OK' if ok else 'FAIL':>5} [{case_str}]")

    print("-" * 95)
    if all_ok:
        print("ALL TESTS PASSED: Explicit formulas match recurrence exactly.")
    else:
        print("SOME TESTS FAILED!")
    return all_ok


def verify_A_universality():
    """Verify that A has the same form in both cases."""
    print("\nVerifying universality of A across Case 1 and Case 2:")
    print("-" * 50)

    for G, Fn, d, s, beta in [
        (0.7, 1.3, 2.5, 0.3, 0.4),   # Case 1
        (0.7, 1.3, 0.8, 1.5, 0.3),   # Case 2
        (0.6, 1.5, np.pi, 0.5, 0.2), # Case 1
        (0.6, 1.5, 0.5, 0.8, 0.5),   # Case 2
    ]:
        is_case1 = d >= s + beta
        c_arr, alpha_arr, r_arr = get_switching_pattern(G, d, s, beta)
        dtheta = alpha_arr / Fn

        # A from recurrence
        A_rec = 0+0j
        Theta_km1 = 0.0
        for k in range(len(c_arr)):
            A_rec += r_arr[k] * np.exp(-1j*Theta_km1) * (np.exp(-1j*dtheta[k]) - 1)
            Theta_km1 += dtheta[k]

        # A from universal formula
        A_univ = A_explicit(Fn, s, beta)

        err = abs(A_rec - A_univ)
        case_str = "Case1" if is_case1 else "Case2"
        print(f"  {case_str}: d={d:.2f} s={s:.2f} beta={beta:.2f}  |A_rec - A_univ| = {err:.2e}")

    print("  (All should be < 1e-10)")


if __name__ == '__main__':
    ok = verify_explicit_formulas()
    verify_A_universality()


==> anc/state_plane_illustrations.py <==
"""
Generate illustrative state-plane diagrams for the StatePlaneAnalysis.tex appendix.
1. Composition of rotations: shows individual arcs with centers labeled
2. Half-wave symmetry: shows positive and negative half-cycle trajectories
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from matplotlib.patches import FancyArrowPatch
from state_plane_complex import get_switching_pattern, calc_offset_C, calc_initial_state


def draw_arc(ax, center, z_start, dtheta, color='b', lw=1.5, label=None, n_pts=100):
    """Draw a circular arc from z_start around center for angle dtheta."""
    w = z_start - center
    taus = np.linspace(0, dtheta, n_pts)
    xs = center + np.real(w * np.exp(-1j * taus))
    ys = np.imag(w * np.exp(-1j * taus))
    ax.plot(xs, ys, color=color, linewidth=lw, label=label)
    return center + w * np.exp(-1j * dtheta)  # return end point


def plot_composition_of_rotations():
    """
    Illustrate the composition of rotations for a specific operating point.
    Shows each arc segment with its center, radius, and angular extent.
    """
    # Operating point: G=0.7, Fn=1.3, d=pi, s=0.3, beta=0.5
    G = 0.7
    Fn = 1.3
    d = np.pi
    s = 0.3
    beta = 0.5

    c_arr, alpha_arr, r_arr = get_switching_pattern(G, d, s, beta)
    dtheta = alpha_arr / Fn
    Theta = np.pi / Fn

    C_offset, C_vals = calc_offset_C(c_arr, dtheta)
    z0 = calc_initial_state(C_offset, Theta)

    # Color palette for intervals
    colors = ['#2196F3', '#FF9800', '#4CAF50', '#9C27B0']
    interval_labels = [
        r'$I_1$: $c_1 = 1{+}G$',
        r'$I_2$: $c_2 = 1$',
        r'$I_3$: $c_3 = 1{-}G$',
        r'$I_4$: $c_4 = {-}G$',
    ]

    fig, ax = plt.subplots(1, 1, figsize=(9, 7))

    z_curr = z0
    z_points = [z0]

    for k in range(len(c_arr)):
        # Draw the arc
        z_end = draw_arc(ax, c_arr[k], z_curr, dtheta[k],
                         color=colors[k], lw=2.0, label=interval_labels[k])
        z_points.append(z_end)

        # Draw center marker
        ax.plot(c_arr[k], 0, 's', color=colors[k], markersize=8, zorder=5)

        # Draw radius line (dashed) from center to start of arc
        ax.plot([c_arr[k], np.real(z_curr)], [0, np.imag(z_curr)],
                '--', color=colors[k], linewidth=0.8, alpha=0.5)

        z_curr = z_end

    # Mark switching instants
    for i, zp in enumerate(z_points):
        marker = 'o' if i == 0 else 'D'
        ms = 8 if i == 0 else 6
        ax.plot(np.real(zp), np.imag(zp), marker, color='k', markersize=ms, zorder=6)
        offset_x = 0.03
        offset_y = 0.05 if np.imag(zp) > 0 else -0.08
        ax.annotate(f'$z_{i}$', (np.real(zp) + offset_x, np.imag(zp) + offset_y),
                    fontsize=11, fontweight='bold')

    # Draw arrows indicating direction on each arc
    for k in range(len(c_arr)):
        w = z_points[k] - c_arr[k]
        tau_mid = dtheta[k] * 0.5
        z_mid = c_arr[k] + w * np.exp(-1j * tau_mid)
        # Tangent direction at midpoint (clockwise): -j * (z_mid - c_k) normalized
        tangent = -1j * (z_mid - c_arr[k])
        tangent = tangent / abs(tangent) * 0.06
        ax.annotate('', xy=(np.real(z_mid) + np.real(tangent),
                            np.imag(z_mid) + np.imag(tangent)),
                    xytext=(np.real(z_mid), np.imag(z_mid)),
                    arrowprops=dict(arrowstyle='->', color=colors[k], lw=2))

    # Annotations
    ax.set_xlabel(r'$x = v_C / V_{in}$', fontsize=12)
    ax.set_ylabel(r'$y = Z_0 \, i_L / V_{in}$', fontsize=12)
    ax.set_title(r'Composition of rotations: $G=0.7$, $F_n=1.3$, $d=\pi$, $s=0.3$, $\beta=0.5$',
                 fontsize=11)
    ax.legend(loc='upper left', fontsize=10)
    ax.grid(True, alpha=0.3)
    ax.set_aspect('equal')
    ax.axhline(0, color='k', linewidth=0.5)
    ax.axvline(0, color='k', linewidth=0.5)

    plt.tight_layout()
    plt.savefig('SP_composition_illustration.png', dpi=150)
    plt.close()
    print("  Saved: SP_composition_illustration.png")


def plot_half_wave_symmetry():
    """
    Illustrate half-wave symmetry: positive half-cycle trajectory and its
    point-symmetric (negated) counterpart forming the full cycle.
    """
    # Operating point: G=0.7, Fn=1.3, d=pi, s=0, beta=arccos(0.7)
    G = 0.7
    Fn = 1.3
    d = np.pi
    s = 0.0
    beta = np.arccos(G)

    c_arr, alpha_arr, r_arr = get_switching_pattern(G, d, s, beta)
    dtheta = alpha_arr / Fn
    Theta = np.pi / Fn

    C_offset, C_vals = calc_offset_C(c_arr, dtheta)
    z0 = calc_initial_state(C_offset, Theta)

    fig, ax = plt.subplots(1, 1, figsize=(9, 8))

    # --- Positive half-cycle ---
    z_curr = z0
    n_pts = 200
    colors_pos = ['#1565C0', '#43A047']

    for k in range(len(c_arr)):
        w = z_curr - c_arr[k]
        taus = np.linspace(0, dtheta[k], n_pts)
        zs = c_arr[k] + w * np.exp(-1j * taus)
        lbl = f'Pos. half, $I_{k+1}$' if k == 0 else f'Pos. half, $I_{k+1}$'
        ax.plot(np.real(zs), np.imag(zs), color=colors_pos[k % 2], linewidth=2.0)
        # Mark center
        ax.plot(c_arr[k], 0, 's', color=colors_pos[k % 2], markersize=7, zorder=5)
        z_curr = c_arr[k] + w * np.exp(-1j * dtheta[k])

    z_half = z_curr  # = -z0

    # --- Negative half-cycle (negated centers, starts at -z0) ---
    z_curr_neg = z_half  # = -z0
    colors_neg = ['#C62828', '#F57C00']
    c_neg = -c_arr  # negated centers

    for k in range(len(c_arr)):
        w = z_curr_neg - c_neg[k]
        taus = np.linspace(0, dtheta[k], n_pts)
        zs = c_neg[k] + w * np.exp(-1j * taus)
        ax.plot(np.real(zs), np.imag(zs), color=colors_neg[k % 2], linewidth=2.0)
        ax.plot(c_neg[k], 0, 's', color=colors_neg[k % 2], markersize=7, zorder=5)
        z_curr_neg = c_neg[k] + w * np.exp(-1j * dtheta[k])

    # Verify: z_curr_neg should equal z0 (full cycle periodicity)
    err = abs(z_curr_neg - z0)

    # Mark key points
    ax.plot(np.real(z0), np.imag(z0), 'ko', markersize=10, zorder=6)
    ax.annotate(r'$z_0$', (np.real(z0) + 0.03, np.imag(z0) + 0.05),
                fontsize=13, fontweight='bold')

    ax.plot(np.real(z_half), np.imag(z_half), 'ko', markersize=10, zorder=6)
    ax.annotate(r'$z_N = -z_0$', (np.real(z_half) + 0.03, np.imag(z_half) - 0.1),
                fontsize=13, fontweight='bold')

    # Draw the symmetry line through origin
    ax.plot([np.real(z0), np.real(z_half)], [np.imag(z0), np.imag(z_half)],
            'k--', linewidth=1.0, alpha=0.4)
    ax.plot(0, 0, 'k+', markersize=12, markeredgewidth=2, zorder=6)

    # Legend
    pos_patch = mpatches.Patch(color=colors_pos[0], label='Positive half-cycle')
    neg_patch = mpatches.Patch(color=colors_neg[0], label='Negative half-cycle')
    ax.legend(handles=[pos_patch, neg_patch], loc='upper left', fontsize=11)

    # Annotate centers
    for k in range(len(c_arr)):
        ax.annotate(f'$c_{k+1}={c_arr[k]:.1f}$',
                    (c_arr[k], 0.04), fontsize=9, ha='center', color=colors_pos[k % 2])
        ax.annotate(f'${-c_arr[k]:.1f}$',
                    (-c_arr[k], -0.08), fontsize=9, ha='center', color=colors_neg[k % 2])

    ax.set_xlabel(r'$x = v_C / V_{in}$', fontsize=12)
    ax.set_ylabel(r'$y = Z_0 \, i_L / V_{in}$', fontsize=12)
    ax.set_title(r'Half-wave symmetry: $z({\Theta}) = -z(0)$. '
                 f'G={G}, $F_n$={Fn}, $\\beta$={beta:.3f}',
                 fontsize=11)
    ax.grid(True, alpha=0.3)
    ax.set_aspect('equal')
    ax.axhline(0, color='k', linewidth=0.5)
    ax.axvline(0, color='k', linewidth=0.5)

    # Add text box with periodicity info
    textstr = f'Periodicity error: $|z_{{2N}} - z_0| = {err:.1e}$'
    ax.text(0.02, 0.02, textstr, transform=ax.transAxes, fontsize=9,
            verticalalignment='bottom', bbox=dict(boxstyle='round', facecolor='wheat', alpha=0.5))

    plt.tight_layout()
    plt.savefig('SP_halfwave_symmetry.png', dpi=150)
    plt.close()
    print("  Saved: SP_halfwave_symmetry.png")


if __name__ == '__main__':
    print("Generating state-plane illustrations...")
    plot_composition_of_rotations()
    plot_half_wave_symmetry()
    print("Done.")


==> anc/state_plane_paper_plots_v2.py <==
"""
Paper plots as single-panel figures for two-column IEEE layout.
"""
import numpy as np
import matplotlib.pyplot as plt
from state_plane_complex import state_plane_complex
from state_plane_exact import forward_model_FHA

L = 31e-6; C_cap = 8.2e-9; n = 2.2
omega_0 = 1.0 / np.sqrt(L * C_cap)


def plot_sigma_error():
    G_values = np.linspace(0.3, 1.8, 50)
    fig, ax = plt.subplots(figsize=(4.5, 3.2))
    for Fn, ls in [(1.05, '-'), (1.2, '--'), (1.5, '-.'), (2.0, ':')]:
        omega = Fn * omega_0
        errs = []
        for G in G_values:
            bv = np.arccos(min(G, 0.95))
            sv = np.arccos(2*0.95/max(G, 0.95) - 1)
            try:
                _, sf, _, _ = forward_model_FHA(G, omega, np.pi, sv, bv, L, C_cap, n)
                _, se, _, _ = state_plane_complex(G, omega, np.pi, sv, bv, L, C_cap, n)
                errs.append((sf-se)/se*100 if abs(se) > 1e-6 else np.nan)
            except:
                errs.append(np.nan)
        ax.plot(G_values, errs, ls, label=f'$F_n={Fn}$', linewidth=1.5)
    ax.set_xlabel('$G$'); ax.set_ylabel('$(\\sigma_{FHA}-\\sigma_{exact})/\\sigma_{exact}$ [%]')
    ax.set_title('FHA overestimation of $\\sigma$')
    ax.legend(fontsize=8); ax.grid(True, alpha=0.3)
    plt.tight_layout(); plt.savefig('SP_sigma_error.png', dpi=150); plt.close()
    print("  Saved: SP_sigma_error.png")


def plot_partial_rect_error():
    fig, ax = plt.subplots(figsize=(4.5, 3.2))
    for Fn, ls in [(1.1, '-'), (1.2, '--'), (1.5, '-.')]:
        omega = Fn * omega_0
        G = 0.7; sig = 0.1; dlt = 0.0; beta_val = sig + dlt
        s_adds = np.linspace(0, 2.7, 25)
        errors = []
        for s_add in s_adds:
            cos_sig = np.cos(sig)
            if cos_sig >= 0.5*G*(np.cos(dlt+s_add)+np.cos(dlt)):
                s_min = 0
            else:
                arg = 2*cos_sig/G - np.cos(dlt)
                if abs(arg) > 1: errors.append(np.nan); continue
                s_min = np.arccos(arg) - dlt
            s_val = s_min + s_add
            arg_d = cos_sig - G*np.cos(dlt+s_val) - G*np.cos(dlt)
            if abs(arg_d) > 1: errors.append(np.nan); continue
            d_val = np.arccos(arg_d) + sig
            if d_val > np.pi: d_val = np.pi
            try:
                Wf, _, _, _ = forward_model_FHA(G, omega, d_val, s_val, beta_val, L, C_cap, n)
                We, _, _, _ = state_plane_complex(G, omega, d_val, s_val, beta_val, L, C_cap, n)
                errors.append(abs(Wf-We)/abs(We)*100 if abs(We) > 1e-12 else np.nan)
            except:
                errors.append(np.nan)
        ax.plot(s_adds, errors, ls, label=f'$F_n={Fn}$', linewidth=1.5)
    ax.set_xlabel('$s_{add}$ [rad]'); ax.set_ylabel('$|W_{FHA}-W_{exact}|/|W_{exact}|$ [%]')
    ax.set_title('FHA error in partial rectification ($G=0.7$)')
    ax.legend(fontsize=8); ax.grid(True, alpha=0.3); ax.set_ylim([0, None])
    plt.tight_layout(); plt.savefig('SP_partial_rect_error_v2.png', dpi=150); plt.close()
    print("  Saved: SP_partial_rect_error_v2.png")


def plot_W_separate():
    G_values = np.linspace(0.3, 1.8, 30)
    for Fn in [1.05, 1.2, 1.5, 2.0]:
        omega = Fn * omega_0
        Wf_arr, We_arr = [], []
        for G in G_values:
            bv = np.arccos(min(G, 0.95))
            sv = np.arccos(2*0.95/max(G, 0.95) - 1)
            try:
                Wf, _, _, _ = forward_model_FHA(G, omega, np.pi, sv, bv, L, C_cap, n)
                We, _, _, _ = state_plane_complex(G, omega, np.pi, sv, bv, L, C_cap, n)
                Wf_arr.append(Wf); We_arr.append(We)
            except:
                Wf_arr.append(np.nan); We_arr.append(np.nan)
        fig, ax = plt.subplots(figsize=(4.5, 3.2))
        ax.plot(G_values, Wf_arr, 'b--', label='FHA', linewidth=1.5)
        ax.plot(G_values, We_arr, 'r-', label='Exact', linewidth=1.5)
        ax.set_xlabel('$G$'); ax.set_ylabel('$W$ [A/V]')
        ax.set_title(f'Transconductance at $F_n = {Fn}$')
        ax.legend(fontsize=9); ax.grid(True, alpha=0.3)
        plt.tight_layout()
        fn_str = str(Fn).replace('.', '_')
        plt.savefig(f'SP_W_Fn{fn_str}.png', dpi=150); plt.close()
        print(f"  Saved: SP_W_Fn{fn_str}.png")


if __name__ == '__main__':
    print("Generating plots...")
    plot_sigma_error()
    plot_partial_rect_error()
    plot_W_separate()
    print("Done.")


==> anc/state_plane_trajectories_6panel.py <==
"""
Generate 6-panel state-plane trajectory figure for the appendix.
Layout: 2 rows (Case 1, Case 2) x 3 columns (buck G<1, G=1, boost G>1).
Each panel shows colored arc segments with centers marked.
"""
import numpy as np
import matplotlib.pyplot as plt
from state_plane_complex import state_plane_complex
from state_plane_explicit import C_explicit_case1, C_explicit_case2


def draw_trajectory(ax, G, Fn, d, s, beta, title):
    """Draw state-plane trajectory with colored segments."""
    Theta = np.pi / Fn
    is_case1 = (d >= s + beta)

    if is_case1:
        C = C_explicit_case1(G, Fn, d, s, beta)
        c_list = [1+G, 1.0, 1-G, -G]
        alpha_list = [beta, s, d-s-beta, np.pi-d]
        labels = [r'$1{+}G$', r'$1$', r'$1{-}G$', r'$-G$']
    else:
        C = C_explicit_case2(G, Fn, d, s, beta)
        c_list = [1+G, 1.0, 0.0, -G]
        alpha_list = [beta, d-beta, s-d+beta, np.pi-s-beta]
        labels = [r'$1{+}G$', r'$1$', r'$0$', r'$-G$']

    dt_list = [a/Fn for a in alpha_list]
    z0 = C / (1 + np.exp(-1j*Theta))

    colors = ['#1565C0', '#F57C00', '#2E7D32', '#7B1FA2']
    n_pts = 150

    # Positive half-cycle
    z_curr = z0
    for k in range(4):
        dtk = dt_list[k]
        if dtk < 1e-15:
            continue
        w = z_curr - c_list[k]
        taus = np.linspace(0, dtk, n_pts)
        zs = c_list[k] + w * np.exp(-1j * taus)
        ax.plot(np.real(zs), np.imag(zs), color=colors[k], linewidth=2.0,
                label=f'$c_{k+1}$={labels[k]}' if dtk > 0.01 else None)
        # Mark center
        ax.plot(c_list[k], 0, 's', color=colors[k], markersize=6, zorder=5, alpha=0.7)
        z_curr = c_list[k] + w * np.exp(-1j * dtk)

    # Negative half-cycle (point-symmetric)
    z_curr_neg = -z0
    c_neg = [-c for c in c_list]
    for k in range(4):
        dtk = dt_list[k]
        if dtk < 1e-15:
            continue
        w = z_curr_neg - c_neg[k]
        taus = np.linspace(0, dtk, n_pts)
        zs = c_neg[k] + w * np.exp(-1j * taus)
        ax.plot(np.real(zs), np.imag(zs), color=colors[k], linewidth=1.2, alpha=0.4)
        ax.plot(c_neg[k], 0, 's', color=colors[k], markersize=4, zorder=5, alpha=0.4)
        z_curr_neg = c_neg[k] + w * np.exp(-1j * dtk)

    # Mark z_0 and -z_0
    ax.plot(np.real(z0), np.imag(z0), 'ko', markersize=7, zorder=6)
    ax.plot(-np.real(z0), -np.imag(z0), 'k^', markersize=6, zorder=6)

    # FHA trajectory (ellipse / circle in normalized coords)
    # FHA: i_L = I_t*sin(omega*t - sigma), v_C = V_dc - (I_t*Z0/Fn)*cos(omega*t - sigma)
    # In normalized state-plane coords with theta = omega_0*t:
    # y_FHA(theta) = Y1*sin(Fn*theta - sigma_FHA)
    # x_FHA(theta) = x_dc + Y1/Fn * cos(Fn*theta - sigma_FHA) ... but this is an ellipse.
    # However in the (x,y) plane the FHA trajectory is actually an ellipse with aspect 1/Fn.
    # For visual comparison, just plot the FHA current amplitude circle:
    # The FHA predicts |z - z_dc| = const (approximately), so draw a circle
    # centered at the DC operating point with radius = |z_0 - mean_center|
    # Actually simplest: the FHA trajectory in state-plane is parameterized by:
    #   x(t) = x_mean + (amplitude/Fn)*cos(phi)
    #   y(t) = amplitude*sin(phi)  for phi in [0, 2pi]
    # where amplitude = |z0|*Fn approximately. Let's just compute it from FHA model.
    A_fha = 4*np.sin(d) + 4*G*np.sin(beta+s) + 4*G*np.sin(beta)
    B_fha = 4 - 4*G*np.cos(beta+s) - 4*G*np.cos(beta) - 4*np.cos(d)
    AB = np.sqrt(A_fha**2 + B_fha**2)
    sigma_fha = np.arctan2(B_fha, A_fha)
    # Normalized current amplitude: Y1 = AB/(2*pi*(Fn - 1/Fn))
    Z_norm = Fn - 1.0/Fn  # Z(omega)/Z0
    if abs(Z_norm) > 0.01:
        Y1 = AB / (2*np.pi*Z_norm)
        # FHA state trajectory: x = x_dc + (Y1/Fn)*cos(phi), y = -Y1*sin(phi)
        # The DC capacitor voltage: x_dc such that average is maintained
        # For an LC with no loss, x_dc = mean applied voltage over active intervals
        # Simplest: just use x_dc = Re(z0) as approximation for center
        # Actually the FHA ellipse center is at (1-G + correction, 0) but let's
        # compute from the known FHA solution: at phi=sigma, y=0 and x=x0_fha
        # The ellipse passes through the exact z0 if FHA were perfect.
        # Parametric: x = x_c + (Y1/Fn)*cos(phi), y = Y1*sin(phi)
        # where x_c is the DC cap voltage. For ideal case x_c = 0 (centered).
        # Let's just plot an ellipse centered at (0,0) with semi-axes Y1/Fn and Y1:
        phi = np.linspace(0, 2*np.pi, 200)
        x_fha = (Y1/Fn)*np.cos(phi)
        y_fha = Y1*np.sin(phi)
        ax.plot(x_fha, y_fha, color='gray', linewidth=1.0, alpha=0.4,
                linestyle='--', zorder=1, label='FHA' if 'FHA' not in str(ax.get_legend()) else None)

    ax.set_title(title, fontsize=9)
    ax.grid(True, alpha=0.2)
    ax.set_aspect('equal')
    ax.axhline(0, color='k', linewidth=0.4)
    ax.axvline(0, color='k', linewidth=0.4)
    ax.tick_params(labelsize=8)


def main():
    Fn = 1.3  # common normalized frequency

    # Define 6 operating points: 2 cases x 3 gain levels
    # Case 1: d >= s+beta (use d=pi, moderate s and beta)
    # Case 2: d < s+beta (use small d with larger s)

    cases = [
        # Row 1: Case 1 (d=pi)
        (0.5, Fn, np.pi, 0.0, np.arccos(0.5),
         r'Case 1, Buck: $G=0.5$, $d=\pi$, $s=0$'),
        (1.0, Fn, np.pi, 0.3, 0.3,
         r'Case 1, $G=1$: $d=\pi$, $s=0.3$'),
        (1.5, Fn, np.pi, np.arccos(2*0.95/1.5-1), np.arccos(0.95),
         r'Case 1, Boost: $G=1.5$, $d=\pi$'),
        # Row 2: Case 2 (d < s+beta)
        (0.5, Fn, 1.0, 1.2, 0.5,
         r'Case 2, Buck: $G=0.5$, $d=1$, $s=1.2$'),
        (1.0, Fn, 0.8, 1.0, 0.5,
         r'Case 2, $G=1$: $d=0.8$, $s=1$'),
        (1.5, Fn, 0.7, 1.5, 0.4,
         r'Case 2, Boost: $G=1.5$, $d=0.7$'),
    ]

    fig, axes = plt.subplots(2, 3, figsize=(14, 9))

    # First pass: draw all trajectories and collect axis limits
    all_lims = []
    for idx, (G, Fn_val, d, s, beta, title) in enumerate(cases):
        row, col = idx // 3, idx % 3
        ax = axes[row, col]
        draw_trajectory(ax, G, Fn_val, d, s, beta, title)
        if col == 0:
            ax.set_ylabel(r'$y = Z_0 i_L / V_{in}$', fontsize=9)
        if row == 1:
            ax.set_xlabel(r'$x = v_C / V_{in}$', fontsize=9)
        # Collect limits
        xl = ax.get_xlim()
        yl = ax.get_ylim()
        all_lims.append((xl, yl))

    # Compute global symmetric range (same for all panels)
    max_range = 0
    for xl, yl in all_lims:
        max_range = max(max_range, xl[1]-xl[0], yl[1]-yl[0])
    max_range *= 0.55  # half-range with margin

    # Apply uniform limits to all panels
    for idx in range(6):
        row, col = idx // 3, idx % 3
        ax = axes[row, col]
        xl, yl = all_lims[idx]
        cx = (xl[0]+xl[1])/2
        cy = (yl[0]+yl[1])/2
        ax.set_xlim(cx - max_range, cx + max_range)
        ax.set_ylim(cy - max_range, cy + max_range)
        ax.set_aspect('equal')

    # Add legend from first panel
    axes[0, 0].legend(fontsize=7, loc='upper left')

    plt.tight_layout()
    plt.savefig('SP_trajectories_6panel.png', dpi=150)
    plt.close()
    print("Saved: SP_trajectories_6panel.png")


if __name__ == '__main__':
    main()

